Tables of sizes of random complete arcs in the plane $PG(2,q)$

Tables of sizes of random complete arcs in the plane $PG(2,q)$ are given. The sizes are close to the smallest known sizes of complete arcs in $PG(2,q)$, in particular, to ones constructed by Algorithm FOP (fixed order of points). The random arcs are obtained in the region $\{3\leq q\leq 46337,~q \mbox{prime}\}$.

==> anc/dataTable1.csv <==
Table 1. The sizes t^R_2=t^R_2(2,q) of random complete arcs in planes PG(2,q), 3<= q<= 46337, q prime

 3, 4,  5, 6,  7, 6,  11, 8,  13, 10,  17, 11  
 19, 13,  23, 13,  29, 15,  31, 16,  37, 19,  41, 20  
 43, 20,  47, 21,  53, 24,  59, 24,  61, 25,  67, 28  
 71, 30,  73, 28,  79, 30,  83, 33,  89, 34,  97, 33  
 101, 37,  103, 35,  107, 35,  109, 36,  113, 38,  127, 42  
 131, 41,  137, 45,  139, 44,  149, 46,  151, 46,  157, 47  
 163, 47,  167, 48,  173, 49,  179, 51,  181, 52,  191, 52  
 193, 56,  197, 54,  199, 55,  211, 58,  223, 57,  227, 59  
 229, 61,  233, 60,  239, 61,  241, 63,  251, 62,  257, 63  
 263, 63,  269, 66,  271, 66,  277, 67,  281, 68,  283, 69  
 293, 68,  307, 70,  311, 72,  313, 72,  317, 74,  331, 75  
 337, 74,  347, 78,  349, 79,  353, 77,  359, 78,  367, 81  
 373, 81,  379, 82,  383, 83,  389, 84,  397, 84,  401, 83  
 409, 83,  419, 88,  421, 86,  431, 90,  433, 90,  439, 90  
 443, 90,  449, 89,  457, 91,  461, 91,  463, 87,  467, 93  
 479, 95,  487, 96,  491, 93,  499, 97,  503, 96,  509, 96  
 521, 98,  523, 98,  541, 100,  547, 102,  557, 101,  563, 101  
 569, 102,  571, 106,  577, 105,  587, 103,  593, 105,  599, 107  
 601, 107,  607, 108,  613, 108,  617, 108,  619, 107,  631, 112  
 641, 109,  643, 113,  647, 113,  653, 111,  659, 115,  661, 111  
 673, 114,  677, 116,  683, 116,  691, 117,  701, 116,  709, 118  
 719, 118,  727, 120,  733, 120,  739, 122,  743, 122,  751, 123  
 757, 121,  761, 123,  769, 127,  773, 126,  787, 123,  797, 127  
 809, 129,  811, 127,  821, 129,  823, 128,  827, 130,  829, 132  
 839, 132,  853, 131,  857, 133,  859, 132,  863, 133,  877, 134  
 881, 135,  883, 135,  887, 134,  907, 135,  911, 134,  919, 136  
 929, 134,  937, 141,  941, 141,  947, 141,  953, 140,  967, 141  
 971, 139,  977, 143,  983, 140,  991, 142,  997, 146,  1009, 148  
 1013, 148,  1019, 146,  1021, 147,  1031, 148,  1033, 146,  1039, 150  
 1049, 147,  1051, 151,  1061, 150,  1063, 153,  1069, 150,  1087, 152  
 1091, 155,  1093, 149,  1097, 155,  1103, 156,  1109, 155,  1117, 154  
 1123, 153,  1129, 157,  1151, 158,  1153, 156,  1163, 157,  1171, 161  
 1181, 160,  1187, 162,  1193, 160,  1201, 159,  1213, 160,  1217, 159  
 1223, 164,  1229, 164,  1231, 166,  1237, 161,  1249, 167,  1259, 164  
 1277, 168,  1279, 166,  1283, 167,  1289, 169,  1291, 170,  1297, 169  
 
Table 1. Continue 1 

 1301, 170,  1303, 170,  1307, 170,  1319, 174,  1321, 170,  1327, 173  
 1361, 175,  1367, 174,  1373, 173,  1381, 174,  1399, 180,  1409, 177  
 1423, 178,  1427, 178,  1429, 176,  1433, 180,  1439, 177,  1447, 182  
 1451, 183,  1453, 179,  1459, 181,  1471, 186,  1481, 184,  1483, 185  
 1487, 182,  1489, 181,  1493, 185,  1499, 185,  1511, 183,  1523, 183  
 1531, 185,  1543, 187,  1549, 187,  1553, 189,  1559, 187,  1567, 187  
 1571, 188,  1579, 187,  1583, 189,  1597, 193,  1601, 192,  1607, 193  
 1609, 193,  1613, 193,  1619, 194,  1621, 189,  1627, 195,  1637, 193  
 1657, 199,  1663, 196,  1667, 198,  1669, 195,  1693, 200,  1697, 196  
 1699, 195,  1709, 200,  1721, 198,  1723, 198,  1733, 201,  1741, 200  
 1747, 205,  1753, 201,  1759, 199,  1777, 201,  1783, 202,  1787, 206  
 1789, 200,  1801, 202,  1811, 203,  1823, 208,  1831, 207,  1847, 204  
 1861, 207,  1867, 207,  1871, 210,  1873, 208,  1877, 209,  1879, 209  
 1889, 208,  1901, 208,  1907, 213,  1913, 214,  1931, 210,  1933, 216  
 1949, 218,  1951, 214,  1973, 215,  1979, 216,  1987, 217,  1993, 218  
 1997, 217,  1999, 218,  2003, 216,  2011, 215,  2017, 216,  2027, 217  
 2029, 220,  2039, 217,  2053, 221,  2063, 225,  2069, 222,  2081, 221  
 2083, 223,  2087, 224,  2089, 219,  2099, 225,  2111, 224,  2113, 225  
 2129, 225,  2131, 228,  2137, 225,  2141, 226,  2143, 226,  2153, 227  
 2161, 226,  2179, 228,  2203, 231,  2207, 227,  2213, 229,  2221, 232  
 2237, 238,  2239, 234,  2243, 230,  2251, 234,  2267, 229,  2269, 234  
 2273, 238,  2281, 237,  2287, 232,  2293, 237,  2297, 238,  2309, 239  
 2311, 239,  2333, 234,  2339, 235,  2341, 242,  2347, 236,  2351, 237  
 2357, 239,  2371, 240,  2377, 239,  2381, 241,  2383, 240,  2389, 241  
 2393, 246,  2399, 241,  2411, 241,  2417, 242,  2423, 243,  2437, 244  
 2441, 245,  2447, 244,  2459, 245,  2467, 246,  2473, 250,  2477, 247  
 2503, 248,  2521, 247,  2531, 250,  2539, 249,  2543, 249,  2549, 250  
 2551, 251,  2557, 255,  2579, 255,  2591, 252,  2593, 254,  2609, 251  
 2617, 250,  2621, 255,  2633, 252,  2647, 259,  2657, 256,  2659, 257  
 2663, 257,  2671, 256,  2677, 255,  2683, 254,  2687, 255,  2689, 258  
 2693, 259,  2699, 260,  2707, 254,  2711, 257,  2713, 261,  2719, 259  
 2729, 261,  2731, 262,  2741, 261,  2749, 260,  2753, 259,  2767, 258  
 2777, 267,  2789, 264,  2791, 262,  2797, 263,  2801, 266,  2803, 261  
 2819, 264,  2833, 265,  2837, 267,  2843, 262,  2851, 269,  2857, 266  
 2861, 268,  2879, 268,  2887, 266,  2897, 271,  2903, 271,  2909, 267  

Table 1. Continue 2 

 2917, 268,  2927, 271,  2939, 271,  2953, 272,  2957, 267,  2963, 269  
 2969, 275,  2971, 274,  2999, 274,  3001, 272,  3011, 275,  3019, 274  
 3023, 279,  3037, 276,  3041, 272,  3049, 281,  3061, 277,  3067, 276  
 3079, 275,  3083, 279,  3089, 281,  3109, 279,  3119, 285,  3121, 283  
 3137, 285,  3163, 279,  3167, 283,  3169, 282,  3181, 283,  3187, 285  
 3191, 280,  3203, 288,  3209, 286,  3217, 283,  3221, 288,  3229, 288  
 3251, 287,  3253, 290,  3257, 289,  3259, 289,  3271, 290,  3299, 290  
 3301, 287,  3307, 290,  3313, 292,  3319, 293,  3323, 291,  3329, 292  
 3331, 293,  3343, 292,  3347, 291,  3359, 296,  3361, 294,  3371, 289  
 3373, 299,  3389, 292,  3391, 295,  3407, 293,  3413, 292,  3433, 296  
 3449, 298,  3457, 298,  3461, 296,  3463, 297,  3467, 296,  3469, 297  
 3491, 301,  3499, 301,  3511, 298,  3517, 300,  3527, 302,  3529, 302  
 3533, 304,  3539, 304,  3541, 305,  3547, 301,  3557, 307,  3559, 302  
 3571, 301,  3581, 302,  3583, 302,  3593, 304,  3607, 303,  3613, 307  
 3617, 306,  3623, 307,  3631, 304,  3637, 315,  3643, 309,  3659, 305  
 3671, 309,  3673, 307,  3677, 310,  3691, 309,  3697, 308,  3701, 310  
 3709, 308,  3719, 313,  3727, 310,  3733, 311,  3739, 315,  3761, 314  
 3767, 314,  3769, 314,  3779, 307,  3793, 315,  3797, 317,  3803, 317  
 3821, 320,  3823, 319,  3833, 318,  3847, 320,  3851, 319,  3853, 321  
 3863, 314,  3877, 316,  3881, 319,  3889, 325,  3907, 319,  3911, 317  
 3917, 320,  3919, 319,  3923, 317,  3929, 320,  3931, 323,  3943, 315  
 3947, 320,  3967, 322,  3989, 329,  4001, 320,  4003, 327,  4007, 328  
 4013, 322,  4019, 323,  4021, 323,  4027, 327,  4049, 321,  4051, 326  
 4057, 324,  4073, 327,  4079, 328,  4091, 329,  4093, 330,  4099, 327  
 4111, 329,  4127, 325,  4129, 332,  4133, 329,  4139, 326,  4153, 333  
 4157, 331,  4159, 332,  4177, 338,  4201, 333,  4211, 333,  4217, 334  
 4219, 332,  4229, 334,  4231, 335,  4241, 336,  4243, 337,  4253, 337  
 4259, 334,  4261, 336,  4271, 340,  4273, 337,  4283, 338,  4289, 337  
 4297, 335,  4327, 338,  4337, 335,  4339, 337,  4349, 339,  4357, 337  
 4363, 342,  4373, 336,  4391, 342,  4397, 342,  4409, 339,  4421, 340  
 4423, 346,  4441, 344,  4447, 344,  4451, 344,  4457, 346,  4463, 346  
 4481, 353,  4483, 352,  4493, 344,  4507, 344,  4513, 347,  4517, 346  
 4519, 348,  4523, 345,  4547, 346,  4549, 351,  4561, 352,  4567, 346  
 4583, 353,  4591, 347,  4597, 349,  4603, 349,  4621, 354,  4637, 350  
 4639, 352,  4643, 350,  4649, 351,  4651, 353,  4657, 352,  4663, 355  
 
Table 1. Continue 3 

 4673, 354,  4679, 355,  4691, 357,  4703, 357,  4721, 358,  4723, 354  
 4729, 354,  4733, 356,  4751, 357,  4759, 360,  4783, 361,  4787, 357  
 4789, 362,  4793, 357,  4799, 362,  4801, 360,  4813, 360,  4817, 361  
 4831, 357,  4861, 362,  4871, 364,  4877, 361,  4889, 364,  4903, 363  
 4909, 364,  4919, 365,  4931, 362,  4933, 362,  4937, 365,  4943, 363  
 4951, 367,  4957, 363,  4967, 368,  4969, 368,  4973, 365,  4987, 365  
 4993, 367,  4999, 366,  5003, 370,  5009, 366,  5011, 370,  5021, 371  
 5023, 372,  5039, 370,  5051, 369,  5059, 373,  5077, 368,  5081, 368  
 5087, 369,  5099, 370,  5101, 372,  5107, 368,  5113, 371,  5119, 375  
 5147, 372,  5153, 372,  5167, 373,  5171, 371,  5179, 378,  5189, 375  
 5197, 375,  5209, 373,  5227, 372,  5231, 380,  5233, 370,  5237, 377  
 5261, 379,  5273, 378,  5279, 383,  5281, 378,  5297, 381,  5303, 381  
 5309, 378,  5323, 376,  5333, 381,  5347, 382,  5351, 383,  5381, 383  
 5387, 386,  5393, 380,  5399, 381,  5407, 383,  5413, 384,  5417, 382  
 5419, 384,  5431, 384,  5437, 386,  5441, 384,  5443, 387,  5449, 385  
 5471, 386,  5477, 385,  5479, 387,  5483, 388,  5501, 391,  5503, 388  
 5507, 386,  5519, 392,  5521, 388,  5527, 388,  5531, 390,  5557, 387  
 5563, 389,  5569, 393,  5573, 390,  5581, 393,  5591, 391,  5623, 391  
 5639, 397,  5641, 393,  5647, 392,  5651, 392,  5653, 391,  5657, 393  
 5659, 393,  5669, 392,  5683, 400,  5689, 392,  5693, 399,  5701, 394  
 5711, 397,  5717, 400,  5737, 400,  5741, 395,  5743, 393,  5749, 400  
 5779, 400,  5783, 397,  5791, 402,  5801, 400,  5807, 401,  5813, 402  
 5821, 401,  5827, 402,  5839, 405,  5843, 403,  5849, 402,  5851, 402  
 5857, 402,  5861, 405,  5867, 400,  5869, 399,  5879, 402,  5881, 400  
 5897, 407,  5903, 405,  5923, 404,  5927, 403,  5939, 401,  5953, 409  
 5981, 403,  5987, 407,  6007, 407,  6011, 408,  6029, 410,  6037, 412  
 6043, 410,  6047, 403,  6053, 403,  6067, 408,  6073, 410,  6079, 409  
 6089, 409,  6091, 411,  6101, 409,  6113, 409,  6121, 414,  6131, 414  
 6133, 416,  6143, 412,  6151, 410,  6163, 413,  6173, 418,  6197, 418  
 6199, 414,  6203, 417,  6211, 414,  6217, 418,  6221, 412,  6229, 416  
 6247, 415,  6257, 413,  6263, 414,  6269, 419,  6271, 418,  6277, 412  
 6287, 420,  6299, 415,  6301, 421,  6311, 414,  6317, 419,  6323, 419  
 6329, 420,  6337, 421,  6343, 418,  6353, 422,  6359, 422,  6361, 416  
 6367, 415,  6373, 422,  6379, 422,  6389, 422,  6397, 425,  6421, 425  
 6427, 423,  6449, 426,  6451, 424,  6469, 424,  6473, 428,  6481, 431  
 
Table 1. Continue 4 

 6491, 427,  6521, 423,  6529, 426,  6547, 427,  6551, 425,  6553, 432  
 6563, 423,  6569, 431,  6571, 429,  6577, 432,  6581, 425,  6599, 427  
 6607, 434,  6619, 432,  6637, 431,  6653, 429,  6659, 435,  6661, 429  
 6673, 435,  6679, 431,  6689, 435,  6691, 434,  6701, 434,  6703, 428  
 6709, 434,  6719, 435,  6733, 438,  6737, 437,  6761, 435,  6763, 441  
 6779, 439,  6781, 436,  6791, 435,  6793, 437,  6803, 433,  6823, 436  
 6827, 437,  6829, 436,  6833, 432,  6841, 437,  6857, 441,  6863, 440  
 6869, 440,  6871, 439,  6883, 439,  6899, 443,  6907, 439,  6911, 438  
 6917, 447,  6947, 441,  6949, 443,  6959, 442,  6961, 443,  6967, 449  
 6971, 447,  6977, 446,  6983, 447,  6991, 447,  6997, 449,  7001, 442  
 7013, 447,  7019, 445,  7027, 446,  7039, 445,  7043, 447,  7057, 448  
 7069, 445,  7079, 446,  7103, 448,  7109, 449,  7121, 453,  7127, 446  
 7129, 446,  7151, 447,  7159, 451,  7177, 454,  7187, 453,  7193, 450  
 7207, 453,  7211, 457,  7213, 448,  7219, 453,  7229, 454,  7237, 450  
 7243, 455,  7247, 456,  7253, 455,  7283, 456,  7297, 454,  7307, 454  
 7309, 453,  7321, 453,  7331, 451,  7333, 453,  7349, 458,  7351, 455  
 7369, 459,  7393, 461,  7411, 463,  7417, 456,  7433, 469,  7451, 456  
 7457, 457,  7459, 465,  7477, 458,  7481, 458,  7487, 459,  7489, 465  
 7499, 463,  7507, 459,  7517, 467,  7523, 462,  7529, 467,  7537, 461  
 7541, 466,  7547, 462,  7549, 464,  7559, 458,  7561, 464,  7573, 467  
 7577, 465,  7583, 467,  7589, 459,  7591, 469,  7603, 465,  7607, 462  
 7621, 465,  7639, 465,  7643, 462,  7649, 470,  7669, 469,  7673, 470  
 7681, 467,  7687, 469,  7691, 469,  7699, 471,  7703, 471,  7717, 468  
 7723, 471,  7727, 469,  7741, 467,  7753, 475,  7757, 467,  7759, 468  
 7789, 473,  7793, 470,  7817, 471,  7823, 474,  7829, 472,  7841, 473  
 7853, 471,  7867, 475,  7873, 479,  7877, 474,  7879, 475,  7883, 473  
 7901, 476,  7907, 475,  7919, 479,  7927, 478,  7933, 478,  7937, 478  
 7949, 473,  7951, 474,  7963, 476,  7993, 484,  8009, 476,  8011, 474  
 8017, 481,  8039, 482,  8053, 480,  8059, 482,  8069, 486,  8081, 481  
 8087, 482,  8089, 481,  8093, 484,  8101, 483,  8111, 484,  8117, 488  
 8123, 484,  8147, 482,  8161, 483,  8167, 483,  8171, 487,  8179, 486  
 8191, 487,  8209, 489,  8219, 488,  8221, 485,  8231, 484,  8233, 490  
 8237, 487,  8243, 487,  8263, 488,  8269, 491,  8273, 486,  8287, 493  
 8291, 492,  8293, 491,  8297, 483,  8311, 492,  8317, 489,  8329, 492  
 8353, 495,  8363, 495,  8369, 490,  8377, 493,  8387, 491,  8389, 491  
 
Table 1. Continue 5 

 8419, 496,  8423, 495,  8429, 496,  8431, 495,  8443, 494,  8447, 494  
 8461, 497,  8467, 497,  8501, 495,  8513, 497,  8521, 495,  8527, 498  
 8537, 493,  8539, 497,  8543, 498,  8563, 495,  8573, 497,  8581, 495  
 8597, 500,  8599, 497,  8609, 502,  8623, 496,  8627, 499,  8629, 497  
 8641, 505,  8647, 504,  8663, 507,  8669, 503,  8677, 500,  8681, 501  
 8689, 503,  8693, 507,  8699, 506,  8707, 504,  8713, 507,  8719, 505  
 8731, 506,  8737, 502,  8741, 506,  8747, 504,  8753, 508,  8761, 501  
 8779, 503,  8783, 504,  8803, 509,  8807, 502,  8819, 501,  8821, 510  
 8831, 511,  8837, 507,  8839, 506,  8849, 501,  8861, 505,  8863, 508  
 8867, 506,  8887, 507,  8893, 511,  8923, 513,  8929, 510,  8933, 512  
 8941, 507,  8951, 509,  8963, 511,  8969, 506,  8971, 510,  8999, 513  
 9001, 511,  9007, 517,  9011, 514,  9013, 519,  9029, 511,  9041, 515  
 9043, 520,  9049, 514,  9059, 512,  9067, 515,  9091, 514,  9103, 514  
 9109, 513,  9127, 517,  9133, 514,  9137, 515,  9151, 513,  9157, 517  
 9161, 511,  9173, 516,  9181, 521,  9187, 517,  9199, 517,  9203, 516  
 9209, 520,  9221, 520,  9227, 519,  9239, 523,  9241, 514,  9257, 523  
 9277, 522,  9281, 523,  9283, 523,  9293, 520,  9311, 523,  9319, 527  
 9323, 521,  9337, 525,  9341, 518,  9343, 523,  9349, 523,  9371, 525  
 9377, 524,  9391, 527,  9397, 522,  9403, 529,  9413, 527,  9419, 527  
 9421, 522,  9431, 526,  9433, 525,  9437, 529,  9439, 527,  9461, 525  
 9463, 527,  9467, 524,  9473, 531,  9479, 523,  9491, 521,  9497, 524  
 9511, 525,  9521, 530,  9533, 532,  9539, 529,  9547, 526,  9551, 537  
 9587, 532,  9601, 535,  9613, 530,  9619, 531,  9623, 533,  9629, 528  
 9631, 529,  9643, 530,  9649, 541,  9661, 534,  9677, 531,  9679, 530  
 9689, 534,  9697, 530,  9719, 539,  9721, 536,  9733, 536,  9739, 537  
 9743, 537,  9749, 539,  9767, 542,  9769, 531,  9781, 533,  9787, 534  
 9791, 537,  9803, 536,  9811, 539,  9817, 541,  9829, 540,  9833, 537  
 9839, 536,  9851, 541,  9857, 537,  9859, 539,  9871, 538,  9883, 544  
 9887, 536,  9901, 535,  9907, 545,  9923, 540,  9929, 539,  9931, 542  
 9941, 547,  9949, 541,  9967, 544,  9973, 539,  9973, 545,  10007, 542  
 10009, 542,  10037, 547,  10039, 545,  10061, 545,  10067, 547,  10069, 545  
 10079, 545,  10091, 549,  10093, 545,  10099, 548,  10103, 550,  10111, 546  
 10133, 547,  10139, 548,  10141, 551,  10151, 548,  10159, 547,  10163, 550  
 10169, 546,  10177, 551,  10181, 553,  10193, 546,  10211, 551,  10223, 544  
 10243, 554,  10247, 548,  10253, 552,  10259, 555,  10267, 547,  10271, 552  
 
Table 1. Continue 6 

 10273, 549,  10289, 549,  10301, 555,  10303, 557,  10313, 550,  10321, 553  
 10331, 555,  10333, 554,  10337, 554,  10343, 555,  10357, 556,  10369, 556  
 10391, 554,  10399, 553,  10427, 555,  10429, 554,  10433, 552,  10453, 564  
 10457, 555,  10459, 551,  10463, 556,  10477, 558,  10487, 560,  10499, 557  
 10501, 559,  10513, 558,  10529, 559,  10531, 562,  10559, 561,  10567, 564  
 10589, 563,  10597, 563,  10601, 564,  10607, 564,  10613, 563,  10627, 564  
 10631, 557,  10639, 563,  10651, 560,  10657, 565,  10663, 567,  10667, 561  
 10687, 566,  10691, 566,  10709, 562,  10711, 564,  10723, 568,  10729, 566  
 10733, 569,  10739, 569,  10753, 572,  10771, 563,  10781, 565,  10789, 568  
 10799, 568,  10831, 568,  10837, 566,  10847, 572,  10853, 567,  10859, 569  
 10861, 576,  10867, 567,  10883, 570,  10889, 569,  10891, 572,  10903, 574  
 10909, 572,  10937, 575,  10939, 573,  10949, 567,  10957, 572,  10973, 575  
 10979, 575,  10987, 574,  10993, 575,  11003, 576,  11027, 576,  11047, 570  
 11057, 567,  11059, 573,  11069, 572,  11071, 574,  11083, 577,  11087, 585  
 11093, 576,  11113, 579,  11117, 577,  11119, 573,  11131, 582,  11149, 582  
 11159, 578,  11161, 575,  11171, 583,  11173, 575,  11177, 576,  11197, 579  
 11213, 583,  11239, 580,  11243, 581,  11251, 577,  11257, 586,  11261, 579  
 11273, 584,  11279, 584,  11287, 585,  11299, 575,  11311, 584,  11317, 585  
 11321, 584,  11329, 593,  11351, 584,  11353, 587,  11369, 585,  11383, 580  
 11393, 588,  11399, 585,  11411, 580,  11423, 587,  11437, 588,  11443, 586  
 11447, 587,  11467, 587,  11471, 583,  11483, 586,  11489, 584,  11491, 585  
 11497, 586,  11503, 587,  11519, 590,  11527, 588,  11549, 588,  11551, 590  
 11579, 592,  11587, 592,  11593, 592,  11597, 597,  11617, 583,  11621, 591  
 11633, 596,  11657, 590,  11677, 595,  11681, 592,  11689, 596,  11699, 597  
 11701, 597,  11717, 592,  11719, 594,  11731, 596,  11743, 594,  11777, 593  
 11779, 596,  11783, 597,  11789, 595,  11801, 600,  11807, 598,  11813, 595  
 11821, 593,  11827, 599,  11831, 603,  11833, 596,  11839, 595,  11863, 597  
 11867, 596,  11887, 604,  11897, 600,  11903, 599,  11909, 600,  11923, 600  
 11927, 602,  11933, 601,  11939, 599,  11941, 607,  11953, 602,  11959, 602  
 11969, 600,  11971, 601,  11981, 597,  11987, 602,  12007, 599,  12011, 607  
 12037, 599,  12041, 601,  12043, 603,  12049, 603,  12071, 606,  12073, 607  
 12097, 605,  12101, 605,  12107, 607,  12109, 604,  12113, 605,  12119, 610  
 12143, 605,  12149, 607,  12157, 608,  12161, 602,  12163, 600,  12197, 602  
 12203, 605,  12211, 608,  12227, 611,  12239, 605,  12241, 607,  12251, 613  
 12253, 609,  12263, 609,  12269, 607,  12277, 608,  12281, 606,  12289, 611  
 
Table 1. Continue 7 

 12301, 613,  12323, 608,  12329, 607,  12343, 616,  12347, 609,  12373, 619  
 12377, 613,  12379, 611,  12391, 617,  12401, 612,  12409, 610,  12413, 613  
 12421, 612,  12433, 610,  12437, 613,  12451, 616,  12457, 608,  12473, 618  
 12479, 612,  12487, 617,  12491, 614,  12497, 620,  12503, 617,  12511, 618  
 12517, 614,  12527, 616,  12539, 622,  12541, 620,  12547, 617,  12553, 617  
 12569, 624,  12577, 612,  12583, 618,  12589, 618,  12601, 622,  12611, 619  
 12613, 621,  12619, 619,  12637, 622,  12641, 622,  12647, 628,  12653, 618  
 12659, 617,  12671, 623,  12689, 627,  12697, 623,  12703, 618,  12713, 620  
 12721, 616,  12739, 620,  12743, 623,  12757, 629,  12763, 622,  12781, 625  
 12791, 625,  12799, 625,  12809, 625,  12821, 625,  12823, 618,  12829, 623  
 12841, 619,  12853, 623,  12889, 624,  12893, 626,  12899, 627,  12907, 624  
 12911, 625,  12917, 630,  12919, 628,  12923, 626,  12941, 622,  12953, 622  
 12959, 633,  12967, 628,  12973, 628,  12979, 630,  12983, 630,  13001, 626  
 13003, 633,  13007, 632,  13009, 631,  13033, 635,  13037, 633,  13043, 630  
 13049, 634,  13063, 632,  13093, 628,  13099, 627,  13103, 627,  13109, 634  
 13121, 629,  13127, 636,  13147, 632,  13151, 635,  13159, 628,  13163, 639  
 13171, 636,  13177, 633,  13183, 632,  13187, 629,  13217, 638,  13219, 637  
 13229, 639,  13241, 633,  13249, 635,  13259, 633,  13267, 636,  13291, 635  
 13297, 635,  13309, 638,  13313, 637,  13327, 637,  13331, 643,  13337, 643  
 13339, 638,  13367, 638,  13381, 639,  13397, 641,  13399, 642,  13411, 639  
 13417, 636,  13421, 642,  13441, 636,  13451, 642,  13457, 642,  13463, 637  
 13469, 641,  13477, 646,  13487, 643,  13499, 636,  13513, 647,  13523, 641  
 13537, 645,  13553, 645,  13567, 651,  13577, 646,  13591, 646,  13597, 650  
 13613, 648,  13619, 645,  13627, 649,  13633, 648,  13649, 648,  13669, 644  
 13679, 641,  13681, 648,  13687, 650,  13691, 646,  13693, 648,  13697, 650  
 13709, 648,  13711, 653,  13721, 639,  13723, 651,  13729, 645,  13751, 646  
 13757, 648,  13759, 652,  13763, 652,  13781, 652,  13789, 650,  13799, 654  
 13807, 645,  13829, 648,  13831, 647,  13841, 650,  13859, 651,  13873, 654  
 13877, 647,  13879, 655,  13883, 653,  13901, 650,  13903, 655,  13907, 651  
 13913, 655,  13921, 647,  13931, 651,  13933, 654,  13963, 653,  13967, 651  
 13997, 653,  13999, 657,  14009, 656,  14011, 652,  14029, 654,  14033, 659  
 14051, 658,  14057, 656,  14071, 664,  14081, 659,  14083, 665,  14087, 658  
 14107, 661,  14143, 661,  14149, 664,  14153, 658,  14159, 659,  14173, 658  
 14177, 662,  14197, 662,  14207, 666,  14221, 663,  14243, 661,  14249, 661  
 14251, 661,  14281, 661,  14293, 663,  14303, 666,  14321, 662,  14323, 663  
 
Table 1. Continue 8 

 14327, 660,  14341, 666,  14347, 667,  14369, 663,  14387, 664,  14389, 661  
 14401, 664,  14407, 669,  14411, 665,  14419, 668,  14423, 670,  14431, 665  
 14437, 668,  14447, 668,  14449, 670,  14461, 671,  14479, 667,  14489, 672  
 14503, 667,  14519, 676,  14533, 671,  14537, 668,  14543, 666,  14549, 668  
 14551, 665,  14557, 667,  14561, 668,  14563, 668,  14591, 674,  14593, 670  
 14621, 672,  14627, 671,  14629, 675,  14633, 671,  14639, 672,  14653, 674  
 14657, 676,  14669, 676,  14683, 666,  14699, 671,  14713, 672,  14717, 677  
 14723, 676,  14731, 678,  14737, 675,  14741, 677,  14747, 678,  14753, 675  
 14759, 674,  14767, 675,  14771, 677,  14779, 674,  14783, 676,  14797, 674  
 14813, 673,  14821, 678,  14827, 674,  14831, 678,  14843, 671,  14851, 677  
 14867, 683,  14869, 685,  14879, 679,  14887, 676,  14891, 675,  14897, 684  
 14923, 677,  14929, 683,  14939, 679,  14947, 685,  14951, 681,  14957, 680  
 14969, 682,  14983, 683,  14983, 683,  15013, 683,  15017, 684,  15031, 683  
 15053, 684,  15061, 686,  15073, 686,  15077, 683,  15083, 682,  15091, 681  
 15101, 687,  15107, 685,  15121, 685,  15131, 689,  15137, 687,  15139, 687  
 15149, 687,  15161, 689,  15173, 688,  15187, 687,  15193, 684,  15199, 689  
 15217, 680,  15227, 688,  15233, 689,  15241, 683,  15259, 685,  15263, 690  
 15269, 684,  15271, 693,  15277, 685,  15287, 688,  15289, 686,  15299, 689  
 15307, 687,  15313, 689,  15319, 692,  15329, 689,  15331, 686,  15349, 690  
 15359, 685,  15361, 692,  15373, 687,  15377, 692,  15383, 691,  15391, 693  
 15401, 688,  15413, 691,  15427, 690,  15439, 690,  15443, 694,  15451, 685  
 15461, 689,  15467, 698,  15473, 686,  15493, 692,  15497, 687,  15511, 692  
 15527, 696,  15541, 693,  15551, 696,  15559, 690,  15569, 698,  15581, 698  
 15583, 694,  15601, 702,  15607, 694,  15619, 696,  15629, 700,  15641, 700  
 15643, 696,  15647, 697,  15649, 694,  15661, 703,  15667, 692,  15671, 698  
 15679, 705,  15683, 698,  15727, 703,  15731, 699,  15733, 697,  15737, 702  
 15739, 698,  15749, 699,  15761, 699,  15767, 695,  15773, 697,  15787, 704  
 15791, 695,  15797, 702,  15803, 703,  15809, 703,  15817, 696,  15823, 710  
 15859, 698,  15877, 704,  15881, 705,  15887, 703,  15889, 707,  15901, 706  
 15907, 706,  15913, 700,  15919, 702,  15923, 705,  15937, 711,  15959, 713  
 15971, 704,  15973, 706,  15991, 706,  16001, 709,  16007, 708,  16033, 707  
 16057, 708,  16061, 710,  16063, 708,  16067, 711,  16069, 708,  16073, 708  
 16087, 714,  16091, 706,  16097, 706,  16103, 712,  16111, 709,  16127, 709  
 16139, 713,  16141, 716,  16183, 707,  16187, 715,  16189, 713,  16193, 717  
 16217, 716,  16223, 713,  16229, 711,  16231, 713,  16249, 714,  16253, 715  
 
Table 1. Continue 9 

 16267, 715,  16273, 708,  16301, 710,  16319, 719,  16333, 709,  16339, 713  
 16349, 714,  16361, 718,  16363, 719,  16369, 715,  16381, 712,  16411, 717  
 16417, 719,  16421, 717,  16427, 727,  16433, 717,  16447, 716,  16451, 716  
 16453, 717,  16477, 714,  16481, 722,  16487, 721,  16493, 714,  16519, 719  
 16529, 719,  16547, 719,  16553, 722,  16561, 723,  16567, 717,  16573, 722  
 16603, 717,  16607, 720,  16619, 718,  16631, 716,  16633, 719,  16649, 718  
 16651, 722,  16657, 720,  16661, 724,  16673, 725,  16691, 719,  16693, 725  
 16699, 720,  16703, 730,  16729, 722,  16741, 722,  16747, 723,  16759, 728  
 16763, 731,  16787, 724,  16811, 724,  16823, 722,  16829, 723,  16831, 723  
 16843, 729,  16871, 721,  16879, 726,  16883, 730,  16889, 733,  16901, 729  
 16903, 733,  16921, 729,  16927, 727,  16931, 726,  16937, 724,  16943, 734  
 16963, 735,  16979, 733,  16981, 729,  16987, 727,  16993, 728,  17011, 730  
 17021, 727,  17027, 732,  17029, 735,  17033, 727,  17041, 734,  17047, 732  
 17053, 734,  17077, 730,  17093, 737,  17099, 733,  17107, 731,  17117, 732  
 17123, 735,  17137, 732,  17159, 729,  17167, 736,  17183, 737,  17189, 737  
 17191, 740,  17203, 737,  17207, 732,  17209, 733,  17231, 732,  17239, 733  
 17257, 738,  17291, 733,  17293, 744,  17299, 734,  17317, 734,  17321, 737  
 17327, 739,  17333, 737,  17341, 740,  17351, 737,  17359, 740,  17377, 740  
 17383, 738,  17387, 740,  17389, 739,  17393, 734,  17401, 742,  17417, 736  
 17419, 744,  17431, 743,  17443, 741,  17449, 739,  17467, 743,  17471, 741  
 17477, 737,  17483, 745,  17489, 746,  17491, 740,  17497, 742,  17509, 743  
 17519, 743,  17539, 744,  17551, 741,  17569, 740,  17573, 740,  17579, 748  
 17581, 745,  17597, 745,  17599, 744,  17609, 744,  17623, 741,  17627, 740  
 17657, 750,  17659, 747,  17669, 748,  17681, 747,  17683, 745,  17707, 751  
 17713, 747,  17729, 751,  17737, 745,  17747, 749,  17749, 751,  17761, 747  
 17783, 749,  17789, 744,  17791, 749,  17807, 755,  17827, 747,  17837, 755  
 17839, 756,  17851, 750,  17863, 749,  17881, 753,  17891, 752,  17903, 753  
 17909, 751,  17911, 749,  17921, 752,  17923, 745,  17929, 755,  17939, 749  
 17957, 754,  17959, 754,  17971, 753,  17977, 755,  17981, 747,  17987, 754  
 17989, 752,  18013, 750,  18041, 750,  18043, 753,  18047, 756,  18049, 756  
 18059, 760,  18061, 756,  18077, 754,  18089, 754,  18097, 759,  18119, 758  
 18121, 758,  18127, 756,  18131, 759,  18133, 758,  18143, 754,  18149, 758  
 18169, 758,  18181, 758,  18191, 762,  18199, 750,  18211, 754,  18217, 766  
 18223, 763,  18229, 760,  18233, 758,  18251, 763,  18253, 762,  18257, 759  
 18269, 759,  18287, 760,  18289, 763,  18301, 758,  18307, 762,  18311, 768  
 
Table 1. Continue 10 

 18313, 761,  18329, 762,  18341, 758,  18353, 768,  18367, 765,  18371, 765  
 18379, 763,  18397, 762,  18401, 760,  18413, 759,  18427, 764,  18433, 764  
 18439, 772,  18443, 764,  18451, 768,  18457, 765,  18461, 772,  18481, 762  
 18493, 770,  18503, 767,  18517, 767,  18521, 767,  18523, 768,  18539, 768  
 18541, 770,  18553, 767,  18583, 768,  18587, 767,  18593, 769,  18617, 764  
 18637, 774,  18661, 772,  18671, 766,  18679, 772,  18691, 778,  18701, 774  
 18713, 774,  18719, 770,  18731, 769,  18743, 772,  18749, 766,  18757, 765  
 18773, 763,  18787, 767,  18793, 775,  18797, 780,  18803, 773,  18839, 771  
 18859, 778,  18869, 774,  18899, 777,  18911, 772,  18913, 778,  18917, 778  
 18919, 773,  18947, 778,  18959, 777,  18973, 773,  18979, 780,  19001, 776  
 19009, 774,  19013, 773,  19031, 778,  19037, 778,  19051, 779,  19069, 780  
 19073, 783,  19079, 782,  19081, 779,  19087, 778,  19121, 774,  19139, 778  
 19141, 783,  19157, 778,  19163, 783,  19181, 778,  19183, 783,  19207, 776  
 19211, 784,  19213, 783,  19219, 784,  19231, 780,  19237, 787,  19249, 777  
 19259, 784,  19267, 786,  19273, 787,  19289, 780,  19301, 785,  19309, 779  
 19319, 787,  19333, 791,  19373, 784,  19379, 781,  19381, 783,  19387, 790  
 19391, 790,  19403, 785,  19417, 783,  19421, 792,  19423, 781,  19427, 787  
 19429, 786,  19433, 786,  19441, 787,  19447, 784,  19457, 794,  19463, 785  
 19469, 785,  19471, 794,  19477, 790,  19483, 795,  19489, 787,  19501, 792  
 19507, 785,  19531, 792,  19541, 784,  19543, 789,  19553, 791,  19559, 792  
 19571, 792,  19577, 793,  19583, 794,  19597, 793,  19603, 794,  19609, 790  
 19661, 793,  19681, 795,  19687, 797,  19697, 791,  19699, 799,  19709, 793  
 19717, 798,  19727, 800,  19739, 795,  19751, 787,  19753, 790,  19759, 790  
 19763, 795,  19777, 799,  19793, 797,  19801, 792,  19813, 793,  19819, 795  
 19841, 795,  19843, 794,  19853, 796,  19861, 797,  19867, 800,  19889, 799  
 19891, 799,  19913, 791,  19919, 796,  19927, 796,  19937, 798,  19949, 799  
 19961, 797,  19963, 802,  19973, 799,  19979, 797,  19991, 800,  19993, 804  
 19997, 795,  19997, 796,  20011, 804,  20021, 800,  20023, 795,  20029, 806  
 20047, 797,  20051, 801,  20063, 801,  20071, 801,  20089, 796,  20101, 801  
 20107, 806,  20113, 798,  20117, 794,  20123, 804,  20129, 796,  20143, 802  
 20147, 796,  20149, 811,  20161, 804,  20173, 808,  20177, 805,  20183, 804  
 20201, 800,  20219, 805,  20231, 803,  20233, 800,  20249, 806,  20261, 802  
 20269, 810,  20287, 807,  20297, 804,  20323, 810,  20327, 809,  20333, 810  
 20341, 811,  20347, 805,  20353, 808,  20357, 810,  20359, 811,  20369, 810  
 20389, 807,  20393, 806,  20399, 810,  20407, 808,  20411, 810,  20431, 808  
 
Table 1. Continue 11 

 20441, 808,  20443, 806,  20477, 808,  20479, 815,  20483, 807,  20507, 807  
 20509, 813,  20521, 810,  20533, 815,  20543, 815,  20549, 812,  20551, 814  
 20563, 813,  20593, 813,  20599, 815,  20611, 816,  20627, 814,  20639, 812  
 20641, 819,  20663, 813,  20681, 819,  20693, 811,  20707, 812,  20717, 814  
 20719, 812,  20731, 818,  20743, 819,  20747, 817,  20749, 811,  20753, 815  
 20759, 815,  20771, 818,  20773, 819,  20789, 816,  20807, 817,  20809, 812  
 20849, 817,  20857, 821,  20873, 822,  20879, 820,  20887, 819,  20897, 824  
 20899, 818,  20903, 821,  20921, 815,  20929, 822,  20939, 819,  20947, 824  
 20959, 822,  20963, 827,  20981, 823,  20983, 823,  21001, 822,  21011, 820  
 21013, 816,  21017, 820,  21019, 823,  21023, 817,  21031, 825,  21059, 826  
 21061, 824,  21067, 825,  21089, 822,  21101, 823,  21107, 818,  21121, 823  
 21139, 832,  21143, 819,  21149, 822,  21157, 820,  21163, 824,  21169, 825  
 21179, 819,  21187, 823,  21191, 824,  21193, 826,  21211, 828,  21221, 830  
 21227, 828,  21247, 831,  21269, 830,  21277, 829,  21283, 828,  21313, 827  
 21317, 826,  21319, 825,  21323, 831,  21341, 828,  21347, 833,  21377, 834  
 21379, 833,  21383, 825,  21391, 830,  21397, 823,  21401, 827,  21407, 825  
 21419, 833,  21433, 831,  21467, 825,  21481, 829,  21487, 836,  21491, 826  
 21493, 834,  21499, 830,  21503, 830,  21517, 823,  21521, 829,  21523, 836  
 21529, 831,  21557, 829,  21559, 832,  21563, 832,  21569, 833,  21577, 835  
 21587, 836,  21589, 836,  21599, 837,  21601, 831,  21611, 838,  21613, 835  
 21617, 837,  21647, 845,  21649, 835,  21661, 836,  21673, 834,  21683, 832  
 21701, 835,  21713, 844,  21727, 834,  21737, 831,  21739, 837,  21751, 838  
 21757, 836,  21767, 835,  21773, 835,  21787, 843,  21799, 840,  21803, 838  
 21817, 838,  21821, 836,  21839, 848,  21841, 847,  21851, 839,  21859, 837  
 21863, 845,  21871, 841,  21881, 838,  21893, 839,  21911, 838,  21929, 836  
 21937, 842,  21943, 841,  21961, 837,  21977, 843,  21991, 850,  21997, 842  
 22003, 846,  22013, 844,  22027, 846,  22031, 845,  22037, 845,  22039, 846  
 22051, 841,  22063, 842,  22067, 842,  22073, 841,  22079, 846,  22091, 843  
 22093, 846,  22109, 841,  22111, 851,  22123, 847,  22129, 842,  22133, 842  
 22147, 846,  22153, 845,  22157, 846,  22159, 849,  22171, 850,  22189, 848  
 22193, 844,  22229, 854,  22247, 848,  22259, 849,  22271, 847,  22273, 843  
 22277, 852,  22279, 854,  22283, 845,  22291, 847,  22303, 852,  22307, 851  
 22343, 848,  22349, 853,  22367, 849,  22369, 848,  22381, 851,  22391, 852  
 22397, 854,  22409, 846,  22433, 859,  22441, 849,  22447, 855,  22453, 852  
 22469, 852,  22481, 857,  22483, 846,  22501, 854,  22511, 852,  22531, 856  
 
Table 1. Continue 12 

 22541, 853,  22543, 856,  22549, 857,  22567, 858,  22571, 859,  22573, 856  
 22613, 853,  22619, 854,  22621, 857,  22637, 858,  22639, 857,  22643, 853  
 22651, 855,  22669, 863,  22679, 857,  22691, 864,  22697, 859,  22699, 860  
 22709, 857,  22717, 856,  22721, 852,  22727, 856,  22739, 858,  22741, 864  
 22751, 856,  22769, 853,  22777, 863,  22783, 853,  22787, 856,  22807, 857  
 22811, 868,  22817, 861,  22853, 858,  22859, 856,  22861, 859,  22871, 866  
 22877, 866,  22901, 857,  22907, 863,  22921, 867,  22937, 859,  22943, 866  
 22961, 855,  22963, 862,  22973, 866,  22993, 862,  23003, 861,  23011, 859  
 23017, 864,  23021, 862,  23027, 865,  23029, 862,  23039, 866,  23041, 867  
 23053, 865,  23057, 870,  23059, 864,  23063, 862,  23071, 868,  23081, 871  
 23087, 870,  23099, 863,  23117, 864,  23131, 860,  23143, 868,  23159, 876  
 23167, 872,  23173, 867,  23189, 864,  23197, 875,  23201, 867,  23203, 870  
 23209, 862,  23227, 863,  23251, 862,  23269, 869,  23279, 871,  23291, 868  
 23293, 865,  23297, 873,  23311, 866,  23321, 871,  23327, 867,  23333, 872  
 23339, 872,  23357, 872,  23369, 874,  23371, 868,  23399, 876,  23417, 872  
 23431, 875,  23447, 880,  23459, 875,  23473, 877,  23497, 875,  23509, 875  
 23531, 874,  23537, 877,  23539, 880,  23549, 876,  23557, 877,  23561, 881  
 23563, 871,  23567, 877,  23581, 871,  23593, 879,  23599, 884,  23603, 878  
 23609, 878,  23623, 882,  23627, 875,  23629, 877,  23633, 875,  23663, 878  
 23669, 878,  23671, 879,  23677, 878,  23687, 876,  23689, 882,  23719, 883  
 23741, 875,  23743, 883,  23747, 881,  23753, 874,  23761, 879,  23767, 883  
 23773, 885,  23789, 885,  23801, 882,  23813, 881,  23819, 881,  23827, 879  
 23831, 879,  23833, 882,  23857, 885,  23869, 877,  23873, 882,  23879, 879  
 23887, 884,  23893, 888,  23899, 886,  23909, 880,  23911, 884,  23917, 882  
 23929, 881,  23957, 887,  23971, 889,  23977, 884,  23981, 883,  23993, 879  
 24001, 885,  24007, 881,  24019, 887,  24023, 884,  24029, 885,  24043, 891  
 24049, 890,  24061, 881,  24071, 889,  24077, 883,  24083, 886,  24091, 881  
 24097, 884,  24103, 883,  24107, 886,  24109, 881,  24113, 889,  24121, 884  
 24133, 886,  24137, 892,  24151, 891,  24169, 888,  24179, 886,  24181, 891  
 24197, 889,  24203, 891,  24223, 891,  24229, 888,  24239, 895,  24247, 889  
 24251, 895,  24281, 896,  24317, 892,  24329, 890,  24337, 891,  24359, 887  
 24371, 892,  24373, 898,  24379, 893,  24391, 890,  24407, 896,  24413, 896  
 24419, 896,  24421, 899,  24439, 895,  24443, 896,  24469, 891,  24473, 895  
 24481, 896,  24499, 895,  24509, 899,  24517, 899,  24527, 897,  24533, 895  
 24547, 901,  24551, 898,  24571, 901,  24593, 891,  24611, 902,  24623, 900  

Table 1. Continue 13 

 24631, 888,  24659, 901,  24671, 896,  24677, 899,  24683, 898,  24691, 904  
 24697, 899,  24709, 903,  24733, 899,  24749, 895,  24763, 894,  24767, 897  
 24781, 900,  24793, 906,  24799, 896,  24809, 901,  24821, 904,  24841, 903  
 24847, 908,  24851, 901,  24859, 907,  24877, 906,  24889, 910,  24907, 902  
 24917, 902,  24919, 905,  24923, 902,  24943, 905,  24953, 903,  24967, 903  
 24971, 903,  24977, 905,  24979, 905,  24989, 901,  24989, 911,  25013, 907  
 25031, 909,  25033, 900,  25037, 908,  25057, 901,  25073, 905,  25087, 910  
 25097, 908,  25111, 904,  25117, 899,  25121, 909,  25127, 908,  25147, 911  
 25153, 905,  25163, 918,  25169, 906,  25171, 918,  25183, 906,  25189, 905  
 25219, 912,  25229, 910,  25237, 908,  25243, 917,  25247, 923,  25253, 903  
 25261, 913,  25301, 911,  25303, 905,  25307, 916,  25309, 915,  25321, 907  
 25339, 909,  25343, 915,  25349, 905,  25357, 917,  25367, 914,  25373, 908  
 25391, 915,  25409, 905,  25411, 914,  25423, 909,  25439, 912,  25447, 905  
 25453, 913,  25457, 922,  25463, 901,  25469, 914,  25471, 909,  25523, 911  
 25537, 913,  25541, 915,  25561, 917,  25577, 912,  25579, 920,  25583, 918  
 25589, 918,  25601, 917,  25603, 915,  25609, 918,  25621, 919,  25633, 923  
 25639, 913,  25643, 923,  25657, 915,  25667, 919,  25673, 918,  25679, 925  
 25693, 913,  25703, 917,  25717, 914,  25733, 913,  25741, 913,  25747, 925  
 25759, 925,  25763, 921,  25771, 919,  25793, 921,  25799, 920,  25801, 929  
 25819, 914,  25841, 919,  25847, 920,  25849, 918,  25867, 918,  25873, 918  
 25889, 920,  25903, 919,  25913, 927,  25919, 924,  25931, 920,  25933, 919  
 25939, 921,  25943, 929,  25951, 927,  25969, 929,  25981, 921,  25997, 924  
 25999, 917,  26003, 928,  26017, 923,  26021, 927,  26029, 927,  26041, 915  
 26053, 921,  26083, 926,  26099, 924,  26107, 932,  26111, 927,  26113, 928  
 26119, 932,  26141, 923,  26153, 930,  26161, 929,  26171, 929,  26177, 930  
 26183, 930,  26189, 929,  26203, 929,  26209, 932,  26227, 926,  26237, 930  
 26249, 935,  26251, 929,  26261, 930,  26263, 938,  26267, 927,  26293, 934  
 26297, 930,  26309, 930,  26317, 930,  26321, 930,  26339, 929,  26347, 928  
 26357, 934,  26371, 924,  26387, 929,  26393, 932,  26399, 928,  26407, 927  
 26417, 934,  26423, 935,  26431, 929,  26437, 929,  26449, 936,  26459, 925  
 26479, 937,  26489, 933,  26497, 939,  26501, 932,  26513, 934,  26539, 931  
 26557, 933,  26561, 941,  26573, 936,  26591, 935,  26597, 939,  26627, 934  
 26633, 936,  26641, 939,  26647, 936,  26669, 938,  26681, 939,  26683, 934  
 26687, 940,  26693, 936,  26699, 937,  26701, 944,  26711, 938,  26713, 932  
 26717, 937,  26723, 936,  26729, 936,  26731, 940,  26737, 936,  26759, 934  
 
Table 1. Continue 14 

 26777, 935,  26783, 935,  26801, 939,  26813, 939,  26821, 945,  26833, 937  
 26839, 944,  26849, 936,  26861, 937,  26863, 943,  26879, 940,  26881, 942  
 26891, 947,  26893, 946,  26903, 937,  26921, 941,  26927, 940,  26947, 947  
 26951, 942,  26953, 939,  26959, 941,  26981, 940,  26987, 942,  26993, 940  
 27011, 954,  27017, 942,  27031, 945,  27043, 951,  27059, 944,  27061, 942  
 27067, 944,  27073, 950,  27077, 939,  27091, 944,  27103, 945,  27107, 949  
 27109, 945,  27127, 949,  27143, 944,  27179, 946,  27191, 945,  27197, 950  
 27211, 953,  27239, 953,  27241, 949,  27253, 954,  27259, 949,  27271, 947  
 27277, 949,  27281, 953,  27283, 951,  27299, 953,  27329, 951,  27337, 957  
 27361, 946,  27367, 950,  27397, 956,  27407, 949,  27409, 949,  27427, 955  
 27431, 962,  27437, 954,  27449, 955,  27457, 947,  27479, 952,  27481, 958  
 27487, 952,  27509, 956,  27527, 946,  27529, 955,  27539, 960,  27541, 963  
 27551, 949,  27581, 957,  27583, 960,  27611, 957,  27617, 963,  27631, 958  
 27647, 959,  27653, 953,  27673, 953,  27689, 955,  27691, 959,  27697, 957  
 27701, 967,  27733, 960,  27737, 962,  27739, 953,  27743, 953,  27749, 961  
 27751, 957,  27763, 960,  27767, 963,  27773, 963,  27779, 961,  27791, 955  
 27793, 960,  27799, 961,  27803, 957,  27809, 953,  27817, 962,  27823, 962  
 27827, 957,  27847, 955,  27851, 964,  27883, 961,  27893, 971,  27901, 961  
 27917, 959,  27919, 966,  27941, 963,  27943, 959,  27947, 965,  27953, 967  
 27961, 968,  27967, 961,  27983, 958,  27997, 963,  28001, 959,  28019, 966  
 28027, 965,  28031, 964,  28051, 963,  28057, 967,  28069, 967,  28081, 970  
 28087, 975,  28097, 961,  28099, 964,  28109, 967,  28111, 965,  28123, 963  
 28151, 963,  28163, 961,  28181, 965,  28183, 967,  28201, 974,  28211, 972  
 28219, 970,  28229, 965,  28277, 966,  28279, 968,  28283, 965,  28289, 967  
 28297, 967,  28307, 974,  28309, 969,  28319, 968,  28349, 972,  28351, 969  
 28387, 973,  28393, 979,  28403, 971,  28409, 968,  28411, 962,  28429, 975  
 28433, 971,  28439, 971,  28447, 969,  28463, 969,  28477, 970,  28493, 975  
 28499, 974,  28513, 977,  28517, 982,  28537, 967,  28541, 971,  28547, 968  
 28549, 966,  28559, 972,  28571, 977,  28573, 969,  28579, 975,  28591, 979  
 28597, 979,  28603, 973,  28607, 983,  28619, 974,  28621, 978,  28627, 973  
 28631, 974,  28643, 965,  28649, 977,  28657, 976,  28661, 980,  28663, 976  
 28669, 977,  28687, 968,  28697, 973,  28703, 978,  28711, 977,  28723, 974  
 28729, 981,  28751, 980,  28753, 978,  28759, 979,  28771, 977,  28789, 980  
 28793, 973,  28807, 971,  28813, 976,  28817, 988,  28837, 981,  28843, 980  
 28859, 988,  28867, 979,  28871, 979,  28879, 972,  28901, 977,  28909, 983  
 
Table 1. Continue 15 

 28921, 980,  28927, 978,  28933, 982,  28949, 976,  28961, 985,  28979, 982  
 29009, 988,  29017, 985,  29021, 981,  29023, 980,  29027, 978,  29033, 980  
 29059, 983,  29063, 980,  29077, 989,  29101, 985,  29123, 986,  29129, 985  
 29131, 984,  29137, 993,  29147, 988,  29153, 987,  29167, 987,  29173, 989  
 29179, 988,  29191, 982,  29201, 996,  29207, 983,  29209, 992,  29221, 986  
 29231, 985,  29243, 985,  29251, 991,  29269, 985,  29287, 986,  29297, 989  
 29303, 998,  29311, 994,  29327, 990,  29333, 985,  29339, 986,  29347, 989  
 29363, 993,  29383, 993,  29387, 986,  29389, 988,  29399, 990,  29401, 986  
 29411, 996,  29423, 990,  29429, 986,  29437, 989,  29443, 991,  29453, 991  
 29473, 986,  29483, 994,  29501, 991,  29527, 995,  29531, 989,  29537, 988  
 29567, 996,  29569, 991,  29573, 995,  29581, 996,  29587, 993,  29599, 999  
 29611, 990,  29629, 992,  29633, 993,  29641, 992,  29663, 992,  29669, 1002  
 29671, 995,  29683, 995,  29717, 996,  29723, 991,  29741, 994,  29753, 997  
 29759, 993,  29761, 994,  29789, 993,  29803, 998,  29819, 993,  29833, 996  
 29837, 998,  29851, 998,  29863, 1005,  29867, 1001,  29873, 997,  29879, 992  
 29881, 998,  29917, 1001,  29921, 996,  29927, 1000,  29947, 1001,  29959, 1006  
 29983, 1000,  29989, 999,  29989, 997,  30011, 999,  30013, 999,  30029, 1001  
 30047, 999,  30059, 1002,  30071, 1008,  30089, 1001,  30091, 1001,  30097, 1004  
 30103, 1006,  30109, 1004,  30113, 1007,  30119, 996,  30133, 1006,  30137, 1007  
 30139, 1005,  30161, 1004,  30169, 1009,  30181, 1001,  30187, 1010,  30197, 1002  
 30203, 1007,  30211, 1007,  30223, 1006,  30241, 1006,  30253, 1003,  30259, 1012  
 30269, 1012,  30271, 1006,  30293, 1015,  30307, 997,  30313, 1003,  30319, 1004  
 30323, 1006,  30341, 1011,  30347, 1000,  30367, 1006,  30389, 1007,  30391, 1012  
 30403, 1004,  30427, 1005,  30431, 1014,  30449, 1008,  30467, 1004,  30469, 1009  
 30491, 1010,  30493, 1013,  30497, 1010,  30509, 1005,  30517, 1007,  30529, 1011  
 30539, 1012,  30553, 1009,  30557, 1008,  30559, 1011,  30577, 1015,  30593, 1015  
 30631, 1015,  30637, 1013,  30643, 1019,  30649, 1014,  30661, 1018,  30671, 1011  
 30677, 1009,  30689, 1014,  30697, 1019,  30703, 1016,  30707, 1011,  30713, 1014  
 30727, 1007,  30757, 1021,  30763, 1016,  30773, 1014,  30781, 1016,  30803, 1017  
 30809, 1011,  30817, 1013,  30829, 1013,  30839, 1015,  30841, 1019,  30851, 1015  
 30853, 1016,  30859, 1021,  30869, 1013,  30871, 1019,  30881, 1013,  30893, 1018  
 30911, 1015,  30931, 1008,  30937, 1014,  30941, 1015,  30949, 1019,  30971, 1019  
 30977, 1018,  30983, 1018,  31013, 1018,  31019, 1017,  31033, 1015,  31039, 1026  
 31051, 1019,  31063, 1023,  31069, 1018,  31079, 1024,  31081, 1018,  31091, 1013  
 31121, 1017,  31123, 1017,  31139, 1024,  31147, 1020,  31151, 1028,  31153, 1020  
 
Table 1. Continue 16 

 31159, 1021,  31177, 1026,  31181, 1020,  31183, 1022,  31189, 1017,  31193, 1026  
 31219, 1025,  31223, 1021,  31231, 1018,  31237, 1027,  31247, 1024,  31249, 1019  
 31253, 1023,  31259, 1025,  31267, 1026,  31271, 1022,  31277, 1018,  31307, 1028  
 31319, 1020,  31321, 1027,  31327, 1030,  31333, 1030,  31337, 1024,  31357, 1028  
 31379, 1032,  31387, 1019,  31391, 1031,  31393, 1031,  31397, 1030,  31469, 1025  
 31477, 1023,  31481, 1031,  31489, 1028,  31511, 1028,  31513, 1029,  31517, 1033  
 31531, 1024,  31541, 1031,  31543, 1028,  31547, 1025,  31567, 1024,  31573, 1030  
 31583, 1035,  31601, 1030,  31607, 1026,  31627, 1035,  31643, 1036,  31649, 1030  
 31657, 1030,  31663, 1031,  31667, 1027,  31687, 1027,  31699, 1034,  31721, 1023  
 31723, 1033,  31727, 1032,  31729, 1035,  31741, 1029,  31751, 1029,  31769, 1033  
 31771, 1037,  31793, 1034,  31799, 1035,  31817, 1032,  31847, 1037,  31849, 1034  
 31859, 1038,  31873, 1035,  31883, 1032,  31891, 1032,  31907, 1033,  31957, 1038  
 31963, 1036,  31973, 1031,  31981, 1036,  31991, 1039,  32003, 1041,  32009, 1041  
 32027, 1036,  32029, 1043,  32051, 1040,  32057, 1034,  32059, 1043,  32063, 1034  
 32069, 1041,  32077, 1036,  32083, 1039,  32089, 1038,  32099, 1037,  32117, 1036  
 32119, 1040,  32141, 1040,  32143, 1036,  32159, 1042,  32173, 1036,  32183, 1043  
 32189, 1040,  32191, 1034,  32203, 1035,  32213, 1043,  32233, 1038,  32237, 1040  
 32251, 1045,  32257, 1038,  32261, 1040,  32297, 1046,  32299, 1043,  32303, 1041  
 32309, 1040,  32321, 1044,  32323, 1039,  32327, 1034,  32341, 1049,  32353, 1039  
 32359, 1043,  32363, 1040,  32369, 1042,  32371, 1051,  32377, 1044,  32381, 1040  
 32401, 1048,  32411, 1046,  32413, 1040,  32423, 1044,  32429, 1044,  32441, 1044  
 32443, 1040,  32467, 1053,  32479, 1045,  32491, 1044,  32497, 1046,  32503, 1041  
 32507, 1041,  32531, 1043,  32533, 1045,  32537, 1054,  32561, 1045,  32563, 1047  
 32569, 1045,  32573, 1053,  32579, 1049,  32587, 1049,  32603, 1042,  32609, 1049  
 32611, 1050,  32621, 1051,  32633, 1048,  32647, 1048,  32653, 1053,  32687, 1054  
 32693, 1047,  32707, 1053,  32713, 1053,  32717, 1050,  32719, 1047,  32749, 1053  
 32771, 1047,  32779, 1048,  32783, 1054,  32789, 1056,  32797, 1054,  32801, 1050  
 32803, 1051,  32831, 1055,  32833, 1050,  32839, 1051,  32843, 1050,  32869, 1054  
 32887, 1045,  32909, 1045,  32911, 1055,  32917, 1048,  32933, 1057,  32939, 1063  
 32941, 1050,  32957, 1055,  32969, 1053,  32971, 1044,  32983, 1049,  32987, 1051  
 32993, 1047,  32999, 1058,  32999, 1058,  33013, 1053,  33023, 1054,  33029, 1052  
 33037, 1055,  33049, 1058,  33053, 1052,  33071, 1060,  33073, 1055,  33083, 1059  
 33091, 1053,  33107, 1056,  33113, 1063,  33119, 1059,  33149, 1055,  33151, 1059  
 33161, 1064,  33179, 1058,  33181, 1061,  33191, 1060,  33199, 1047,  33203, 1062  
 33211, 1063,  33223, 1063,  33247, 1057,  33287, 1062,  33289, 1063,  33301, 1058  
 
Table 1. Continue 17 

 33311, 1064,  33317, 1057,  33329, 1064,  33331, 1058,  33343, 1056,  33347, 1064  
 33349, 1053,  33353, 1061,  33359, 1065,  33377, 1067,  33391, 1063,  33403, 1059  
 33409, 1058,  33413, 1062,  33427, 1065,  33457, 1061,  33461, 1062,  33469, 1058  
 33479, 1063,  33487, 1060,  33493, 1074,  33503, 1064,  33521, 1059,  33529, 1068  
 33533, 1063,  33547, 1058,  33563, 1067,  33569, 1069,  33577, 1071,  33581, 1065  
 33587, 1073,  33589, 1064,  33599, 1063,  33601, 1070,  33613, 1071,  33617, 1069  
 33619, 1061,  33623, 1069,  33629, 1069,  33637, 1069,  33641, 1068,  33647, 1067  
 33679, 1067,  33703, 1067,  33713, 1064,  33721, 1064,  33739, 1067,  33749, 1066  
 33751, 1065,  33757, 1067,  33767, 1065,  33769, 1066,  33773, 1066,  33791, 1070  
 33797, 1072,  33809, 1069,  33811, 1071,  33827, 1068,  33829, 1064,  33851, 1072  
 33857, 1070,  33863, 1074,  33871, 1068,  33889, 1071,  33893, 1077,  33911, 1072  
 33923, 1071,  33931, 1069,  33937, 1062,  33941, 1067,  33961, 1077,  33967, 1078  
 33997, 1066,  34019, 1076,  34031, 1075,  34033, 1079,  34039, 1075,  34057, 1065  
 34061, 1077,  34123, 1078,  34127, 1071,  34129, 1073,  34141, 1075,  34147, 1075  
 34157, 1074,  34159, 1077,  34171, 1076,  34183, 1069,  34211, 1073,  34213, 1071  
 34217, 1078,  34231, 1075,  34253, 1070,  34259, 1087,  34261, 1076,  34267, 1083  
 34273, 1079,  34283, 1076,  34297, 1077,  34301, 1075,  34303, 1077,  34313, 1077  
 34319, 1076,  34327, 1068,  34337, 1080,  34351, 1078,  34361, 1076,  34367, 1082  
 34369, 1081,  34381, 1078,  34403, 1077,  34421, 1081,  34429, 1083,  34439, 1077  
 34457, 1084,  34469, 1082,  34471, 1077,  34483, 1077,  34487, 1076,  34499, 1085  
 34501, 1081,  34511, 1078,  34513, 1079,  34519, 1087,  34537, 1082,  34543, 1077  
 34549, 1082,  34583, 1087,  34589, 1084,  34591, 1083,  34603, 1079,  34607, 1088  
 34613, 1079,  34631, 1087,  34649, 1084,  34651, 1085,  34667, 1087,  34673, 1080  
 34679, 1080,  34687, 1087,  34693, 1083,  34703, 1085,  34721, 1088,  34729, 1086  
 34739, 1087,  34747, 1086,  34757, 1082,  34759, 1082,  34763, 1085,  34781, 1085  
 34807, 1090,  34819, 1083,  34841, 1095,  34843, 1087,  34847, 1079,  34849, 1084  
 34871, 1082,  34877, 1090,  34883, 1089,  34897, 1097,  34913, 1096,  34919, 1090  
 34939, 1090,  34949, 1088,  34961, 1093,  34963, 1087,  34981, 1083,  35023, 1092  
 35027, 1093,  35051, 1095,  35053, 1083,  35059, 1094,  35069, 1087,  35081, 1090  
 35083, 1097,  35089, 1092,  35099, 1088,  35107, 1099,  35111, 1090,  35117, 1089  
 35129, 1093,  35141, 1088,  35149, 1091,  35153, 1083,  35159, 1096,  35171, 1097  
 35201, 1096,  35221, 1094,  35227, 1098,  35251, 1094,  35257, 1091,  35267, 1091  
 35279, 1094,  35281, 1094,  35291, 1098,  35311, 1092,  35317, 1101,  35323, 1094  
 35327, 1094,  35339, 1093,  35353, 1097,  35363, 1094,  35381, 1094,  35393, 1103  
 35401, 1096,  35407, 1101,  35419, 1096,  35423, 1094,  35437, 1103,  35447, 1099  
 
Table 1. Continue 18 

 35449, 1096,  35461, 1095,  35491, 1094,  35507, 1098,  35509, 1097,  35521, 1096  
 35527, 1098,  35531, 1095,  35533, 1099,  35537, 1093,  35543, 1097,  35569, 1104  
 35573, 1102,  35591, 1108,  35593, 1104,  35597, 1102,  35603, 1100,  35617, 1099  
 35671, 1105,  35677, 1096,  35729, 1108,  35731, 1099,  35747, 1107,  35753, 1111  
 35759, 1102,  35771, 1099,  35797, 1111,  35801, 1099,  35803, 1111,  35809, 1104  
 35831, 1106,  35837, 1107,  35839, 1100,  35851, 1105,  35863, 1103,  35869, 1100  
 35879, 1100,  35897, 1104,  35899, 1099,  35911, 1098,  35923, 1106,  35933, 1113  
 35951, 1111,  35963, 1113,  35969, 1099,  35977, 1103,  35983, 1101,  35993, 1107  
 35999, 1109,  35999, 1110,  36007, 1107,  36011, 1102,  36013, 1108,  36017, 1112  
 36037, 1105,  36061, 1103,  36067, 1112,  36073, 1113,  36083, 1105,  36097, 1103  
 36107, 1104,  36109, 1109,  36131, 1104,  36137, 1099,  36151, 1104,  36161, 1107  
 36187, 1108,  36191, 1111,  36209, 1108,  36217, 1113,  36229, 1112,  36241, 1111  
 36251, 1118,  36263, 1111,  36269, 1111,  36277, 1111,  36293, 1113,  36299, 1113  
 36307, 1107,  36313, 1108,  36319, 1107,  36341, 1111,  36343, 1109,  36353, 1112  
 36373, 1110,  36383, 1109,  36389, 1113,  36433, 1113,  36451, 1111,  36457, 1118  
 36467, 1113,  36469, 1111,  36473, 1116,  36479, 1109,  36493, 1112,  36497, 1120  
 36523, 1113,  36527, 1122,  36529, 1116,  36541, 1118,  36551, 1114,  36559, 1113  
 36563, 1118,  36571, 1117,  36583, 1116,  36587, 1120,  36599, 1114,  36607, 1124  
 36629, 1116,  36637, 1116,  36643, 1115,  36653, 1117,  36671, 1117,  36677, 1122  
 36683, 1119,  36691, 1114,  36697, 1121,  36709, 1122,  36713, 1114,  36721, 1124  
 36739, 1121,  36749, 1116,  36761, 1115,  36767, 1119,  36779, 1116,  36781, 1123  
 36787, 1117,  36791, 1124,  36793, 1124,  36809, 1118,  36821, 1116,  36833, 1126  
 36847, 1122,  36857, 1117,  36871, 1116,  36877, 1116,  36887, 1123,  36899, 1119  
 36901, 1128,  36913, 1122,  36919, 1122,  36923, 1129,  36929, 1124,  36931, 1121  
 36943, 1124,  36947, 1127,  36973, 1116,  36979, 1124,  36997, 1127,  37003, 1123  
 37013, 1125,  37019, 1121,  37021, 1117,  37039, 1127,  37049, 1121,  37057, 1115  
 37061, 1127,  37087, 1127,  37097, 1123,  37117, 1126,  37123, 1129,  37139, 1132  
 37159, 1130,  37171, 1128,  37181, 1130,  37189, 1125,  37199, 1132,  37201, 1131  
 37217, 1128,  37223, 1134,  37243, 1116,  37253, 1129,  37273, 1127,  37277, 1126  
 37307, 1124,  37309, 1132,  37313, 1127,  37321, 1127,  37337, 1133,  37339, 1127  
 37357, 1133,  37361, 1130,  37363, 1127,  37369, 1128,  37379, 1131,  37397, 1136  
 37409, 1126,  37423, 1137,  37441, 1125,  37447, 1135,  37463, 1129,  37483, 1132  
 37489, 1128,  37493, 1136,  37501, 1127,  37507, 1129,  37511, 1137,  37517, 1141  
 37529, 1131,  37537, 1134,  37547, 1131,  37549, 1133,  37561, 1137,  37567, 1138  
 37571, 1131,  37573, 1138,  37579, 1139,  37589, 1131,  37591, 1136,  37607, 1136  
 
Table 1. Continue 19 

 37619, 1128,  37633, 1132,  37643, 1137,  37649, 1133,  37657, 1133,  37663, 1129  
 37691, 1130,  37693, 1131,  37699, 1132,  37717, 1135,  37747, 1142,  37781, 1135  
 37783, 1147,  37799, 1135,  37811, 1139,  37813, 1138,  37831, 1142,  37847, 1142  
 37853, 1138,  37861, 1139,  37871, 1139,  37879, 1144,  37889, 1134,  37897, 1139  
 37907, 1138,  37951, 1131,  37957, 1135,  37963, 1137,  37967, 1143,  37987, 1128  
 37991, 1136,  37993, 1151,  37997, 1137,  38011, 1136,  38039, 1139,  38047, 1142  
 38053, 1141,  38069, 1146,  38083, 1144,  38113, 1141,  38119, 1139,  38149, 1139  
 38153, 1138,  38167, 1152,  38177, 1140,  38183, 1143,  38189, 1147,  38197, 1146  
 38201, 1147,  38219, 1138,  38231, 1145,  38237, 1139,  38239, 1141,  38261, 1142  
 38273, 1138,  38281, 1146,  38287, 1146,  38299, 1148,  38303, 1139,  38317, 1145  
 38321, 1145,  38327, 1148,  38329, 1145,  38333, 1144,  38351, 1149,  38371, 1142  
 38377, 1143,  38393, 1149,  38431, 1149,  38447, 1151,  38449, 1150,  38453, 1148  
 38459, 1145,  38461, 1155,  38501, 1145,  38543, 1139,  38557, 1145,  38561, 1150  
 38567, 1148,  38569, 1145,  38593, 1146,  38603, 1148,  38609, 1153,  38611, 1150  
 38629, 1148,  38639, 1148,  38651, 1154,  38653, 1147,  38669, 1155,  38671, 1142  
 38677, 1148,  38693, 1155,  38699, 1148,  38707, 1157,  38711, 1144,  38713, 1152  
 38723, 1153,  38729, 1151,  38737, 1148,  38747, 1154,  38749, 1147,  38767, 1153  
 38783, 1151,  38791, 1154,  38803, 1153,  38821, 1149,  38833, 1152,  38839, 1152  
 38851, 1159,  38861, 1156,  38867, 1157,  38873, 1146,  38891, 1157,  38903, 1158  
 38917, 1164,  38921, 1146,  38923, 1152,  38933, 1160,  38953, 1158,  38959, 1152  
 38971, 1156,  38977, 1157,  38993, 1159,  39019, 1153,  39023, 1159,  39041, 1155  
 39043, 1163,  39047, 1157,  39079, 1158,  39089, 1158,  39097, 1155,  39103, 1160  
 39107, 1152,  39113, 1163,  39119, 1162,  39133, 1160,  39139, 1158,  39157, 1153  
 39161, 1161,  39163, 1158,  39181, 1153,  39191, 1166,  39199, 1156,  39209, 1158  
 39217, 1155,  39227, 1168,  39229, 1156,  39233, 1162,  39239, 1162,  39241, 1158  
 39251, 1160,  39293, 1156,  39301, 1164,  39313, 1166,  39317, 1160,  39323, 1159  
 39341, 1163,  39343, 1163,  39359, 1164,  39367, 1160,  39371, 1159,  39373, 1162  
 39383, 1160,  39397, 1161,  39409, 1160,  39419, 1156,  39439, 1158,  39443, 1162  
 39451, 1167,  39461, 1171,  39499, 1169,  39503, 1163,  39509, 1158,  39511, 1168  
 39521, 1163,  39541, 1168,  39551, 1174,  39563, 1161,  39569, 1164,  39581, 1161  
 39607, 1167,  39619, 1167,  39623, 1158,  39631, 1166,  39659, 1161,  39667, 1162  
 39671, 1159,  39679, 1174,  39703, 1172,  39709, 1164,  39719, 1167,  39727, 1170  
 39733, 1170,  39749, 1174,  39761, 1166,  39769, 1173,  39779, 1168,  39791, 1176  
 39799, 1170,  39821, 1164,  39827, 1171,  39829, 1171,  39839, 1171,  39841, 1169  
 39847, 1174,  39857, 1174,  39863, 1165,  39869, 1177,  39877, 1167,  39883, 1165  
 
Table 1. Continue 20 

 39887, 1173,  39901, 1181,  39929, 1175,  39937, 1165,  39953, 1173,  39971, 1178  
 39979, 1169,  39983, 1180,  39989, 1169,  39989, 1172,  40009, 1173,  40013, 1179  
 40031, 1179,  40037, 1167,  40039, 1166,  40063, 1177,  40087, 1164,  40093, 1174  
 40099, 1174,  40111, 1170,  40123, 1169,  40127, 1176,  40129, 1174,  40151, 1172  
 40153, 1185,  40163, 1174,  40169, 1172,  40177, 1166,  40189, 1173,  40193, 1172  
 40213, 1173,  40231, 1173,  40237, 1173,  40241, 1181,  40253, 1173,  40277, 1176  
 40283, 1181,  40289, 1185,  40343, 1175,  40351, 1180,  40357, 1184,  40361, 1178  
 40387, 1183,  40423, 1176,  40427, 1176,  40429, 1183,  40433, 1177,  40459, 1179  
 40471, 1181,  40483, 1173,  40487, 1179,  40493, 1178,  40499, 1177,  40507, 1182  
 40519, 1186,  40529, 1182,  40531, 1177,  40543, 1182,  40559, 1184,  40577, 1174  
 40583, 1179,  40591, 1185,  40597, 1185,  40609, 1183,  40627, 1183,  40637, 1180  
 40639, 1182,  40693, 1183,  40697, 1186,  40699, 1187,  40709, 1185,  40739, 1176  
 40751, 1184,  40759, 1185,  40763, 1192,  40771, 1191,  40787, 1186,  40801, 1191  
 40813, 1181,  40819, 1182,  40823, 1179,  40829, 1192,  40841, 1185,  40847, 1188  
 40849, 1179,  40853, 1186,  40867, 1186,  40879, 1183,  40883, 1191,  40897, 1189  
 40903, 1184,  40927, 1185,  40933, 1188,  40939, 1190,  40949, 1191,  40961, 1189  
 40973, 1189,  40993, 1197,  41011, 1189,  41017, 1193,  41023, 1188,  41039, 1183  
 41047, 1188,  41051, 1192,  41057, 1191,  41077, 1186,  41081, 1191,  41113, 1188  
 41117, 1193,  41131, 1189,  41141, 1192,  41143, 1188,  41149, 1189,  41161, 1195  
 41177, 1192,  41179, 1194,  41183, 1197,  41189, 1200,  41201, 1186,  41203, 1193  
 41213, 1194,  41221, 1194,  41227, 1190,  41231, 1199,  41233, 1195,  41243, 1196  
 41257, 1185,  41263, 1204,  41269, 1203,  41281, 1194,  41299, 1185,  41333, 1201  
 41341, 1196,  41351, 1196,  41357, 1199,  41381, 1191,  41387, 1192,  41389, 1193  
 41399, 1209,  41411, 1201,  41413, 1202,  41443, 1195,  41453, 1190,  41467, 1192  
 41479, 1202,  41491, 1197,  41507, 1200,  41513, 1191,  41519, 1196,  41521, 1198  
 41539, 1197,  41543, 1206,  41549, 1204,  41579, 1200,  41593, 1203,  41597, 1193  
 41603, 1202,  41609, 1201,  41611, 1199,  41617, 1199,  41621, 1196,  41627, 1196  
 41641, 1202,  41647, 1195,  41651, 1197,  41659, 1198,  41669, 1199,  41681, 1196  
 41687, 1199,  41719, 1202,  41729, 1204,  41737, 1199,  41759, 1199,  41761, 1207  
 41771, 1192,  41777, 1200,  41801, 1201,  41809, 1201,  41813, 1199,  41843, 1203  
 41849, 1200,  41851, 1209,  41863, 1203,  41879, 1206,  41887, 1200,  41893, 1206  
 41897, 1199,  41903, 1204,  41911, 1199,  41927, 1202,  41941, 1203,  41947, 1203  
 41953, 1205,  41957, 1204,  41959, 1213,  41969, 1197,  41981, 1207,  41983, 1203  
 41999, 1208,  42013, 1208,  42017, 1204,  42019, 1209,  42023, 1212,  42043, 1201  
 42061, 1208,  42071, 1207,  42073, 1211,  42083, 1200,  42089, 1200,  42101, 1194  
 
Table 1. Continue 21 

 42131, 1206,  42139, 1214,  42157, 1198,  42169, 1214,  42179, 1206,  42181, 1213  
 42187, 1208,  42193, 1205,  42197, 1204,  42209, 1205,  42221, 1205,  42223, 1205  
 42227, 1210,  42239, 1209,  42257, 1215,  42281, 1212,  42283, 1216,  42293, 1198  
 42299, 1214,  42307, 1210,  42323, 1205,  42331, 1209,  42337, 1204,  42349, 1205  
 42359, 1207,  42373, 1214,  42379, 1218,  42391, 1211,  42397, 1214,  42403, 1207  
 42407, 1213,  42409, 1205,  42433, 1207,  42437, 1212,  42443, 1207,  42451, 1206  
 42457, 1205,  42461, 1215,  42463, 1217,  42467, 1214,  42473, 1210,  42487, 1213  
 42491, 1207,  42499, 1211,  42509, 1212,  42533, 1211,  42557, 1211,  42569, 1214  
 42571, 1209,  42577, 1207,  42589, 1210,  42611, 1211,  42641, 1222,  42643, 1217  
 42649, 1209,  42667, 1220,  42677, 1217,  42683, 1210,  42689, 1213,  42697, 1221  
 42701, 1219,  42703, 1213,  42709, 1220,  42719, 1221,  42727, 1216,  42737, 1212  
 42743, 1220,  42751, 1212,  42767, 1221,  42773, 1216,  42787, 1213,  42793, 1215  
 42797, 1224,  42821, 1214,  42829, 1216,  42839, 1220,  42841, 1221,  42853, 1220  
 42859, 1219,  42863, 1211,  42899, 1223,  42901, 1215,  42923, 1222,  42929, 1206  
 42937, 1214,  42943, 1210,  42953, 1213,  42961, 1218,  42967, 1226,  42979, 1217  
 42989, 1226,  43003, 1217,  43013, 1223,  43019, 1222,  43037, 1217,  43049, 1223  
 43051, 1220,  43063, 1225,  43067, 1219,  43093, 1222,  43103, 1222,  43117, 1226  
 43133, 1221,  43151, 1225,  43159, 1223,  43177, 1224,  43189, 1218,  43201, 1222  
 43207, 1220,  43223, 1222,  43237, 1220,  43261, 1215,  43271, 1221,  43283, 1219  
 43291, 1221,  43313, 1224,  43319, 1232,  43321, 1230,  43331, 1221,  43391, 1226  
 43397, 1227,  43399, 1224,  43403, 1225,  43411, 1223,  43427, 1219,  43441, 1228  
 43451, 1230,  43457, 1229,  43481, 1223,  43487, 1231,  43499, 1229,  43517, 1223  
 43541, 1226,  43543, 1231,  43573, 1230,  43577, 1227,  43579, 1231,  43591, 1222  
 43597, 1233,  43607, 1231,  43609, 1227,  43613, 1232,  43627, 1229,  43633, 1231  
 43649, 1222,  43651, 1231,  43661, 1229,  43669, 1236,  43691, 1239,  43711, 1226  
 43717, 1227,  43721, 1231,  43753, 1223,  43759, 1226,  43777, 1229,  43781, 1228  
 43783, 1227,  43787, 1237,  43789, 1230,  43793, 1231,  43801, 1231,  43853, 1232  
 43867, 1234,  43889, 1231,  43891, 1234,  43913, 1227,  43933, 1234,  43943, 1231  
 43951, 1229,  43961, 1244,  43963, 1233,  43969, 1230,  43973, 1228,  43987, 1235  
 43991, 1242,  43997, 1238,  44017, 1229,  44021, 1243,  44027, 1236,  44029, 1231  
 44041, 1235,  44053, 1235,  44059, 1242,  44071, 1228,  44087, 1240,  44089, 1228  
 44101, 1231,  44111, 1237,  44119, 1236,  44123, 1240,  44129, 1244,  44131, 1239  
 44159, 1237,  44171, 1241,  44179, 1234,  44189, 1235,  44201, 1229,  44203, 1237  
 44207, 1245,  44221, 1238,  44249, 1240,  44257, 1233,  44263, 1239,  44267, 1239  
 44269, 1245,  44273, 1238,  44279, 1246,  44281, 1242,  44293, 1238,  44351, 1240  
 
Table 1. Continue 22 

 44357, 1248,  44371, 1239,  44381, 1246,  44383, 1238,  44389, 1240,  44417, 1239  
 44449, 1241,  44453, 1241,  44483, 1239,  44491, 1246,  44497, 1245,  44501, 1235  
 44507, 1239,  44519, 1245,  44531, 1243,  44533, 1246,  44537, 1245,  44543, 1241  
 44549, 1247,  44563, 1243,  44579, 1242,  44587, 1245,  44617, 1240,  44621, 1243  
 44623, 1247,  44633, 1240,  44641, 1243,  44647, 1247,  44651, 1253,  44657, 1239  
 44683, 1241,  44687, 1249,  44699, 1247,  44701, 1244,  44711, 1245,  44729, 1246  
 44741, 1249,  44753, 1255,  44771, 1241,  44773, 1245,  44777, 1252,  44789, 1246  
 44797, 1246,  44809, 1249,  44819, 1246,  44839, 1248,  44843, 1246,  44851, 1250  
 44867, 1241,  44879, 1255,  44887, 1252,  44893, 1253,  44909, 1248,  44917, 1253  
 44927, 1246,  44939, 1251,  44953, 1252,  44959, 1253,  44963, 1245,  44971, 1253  
 44983, 1244,  44987, 1254,  44987, 1244,  45007, 1248,  45013, 1257,  45053, 1253  
 45061, 1250,  45077, 1253,  45083, 1256,  45119, 1255,  45121, 1255,  45127, 1248  
 45131, 1254,  45137, 1258,  45139, 1252,  45161, 1251,  45179, 1256,  45181, 1251  
 45191, 1254,  45197, 1252,  45233, 1252,  45247, 1251,  45259, 1263,  45263, 1254  
 45281, 1253,  45289, 1260,  45293, 1259,  45307, 1261,  45317, 1251,  45319, 1254  
 45329, 1252,  45337, 1260,  45341, 1260,  45343, 1256,  45361, 1258,  45377, 1262  
 45389, 1257,  45403, 1255,  45413, 1256,  45427, 1257,  45433, 1266,  45439, 1255  
 45481, 1258,  45491, 1256,  45497, 1258,  45503, 1275,  45523, 1263,  45533, 1259  
 45541, 1259,  45553, 1259,  45557, 1254,  45569, 1260,  45587, 1263,  45589, 1258  
 45599, 1252,  45613, 1263,  45631, 1262,  45641, 1255,  45659, 1264,  45667, 1257  
 45673, 1268,  45677, 1258,  45691, 1256,  45697, 1257,  45707, 1270,  45737, 1260  
 45751, 1263,  45757, 1262,  45763, 1261,  45767, 1264,  45779, 1267,  45817, 1265  
 45821, 1258,  45823, 1261,  45827, 1257,  45833, 1257,  45841, 1261,  45853, 1259  
 45863, 1271,  45869, 1265,  45887, 1267,  45893, 1259,  45943, 1261,  45949, 1263  
 45953, 1271,  45959, 1268,  45971, 1271,  45979, 1264,  45989, 1257,  46021, 1272  
 46027, 1270,  46049, 1269,  46051, 1261,  46061, 1266,  46073, 1269,  46091, 1268  
 46093, 1266,  46099, 1266,  46103, 1265,  46133, 1267,  46141, 1266,  46147, 1277  
 46153, 1274,  46171, 1267,  46181, 1273,  46183, 1267,  46187, 1265,  46199, 1266  
 46219, 1273,  46229, 1273,  46237, 1271,  46261, 1266,  46271, 1276,  46273, 1268  
 46279, 1272,  46301, 1269,  46307, 1270,  46309, 1275,  46327, 1269,  46337, 1280  

